Energy-energy correlation in hadronic Higgs decays: analytic results and phenomenology at NLO

In this work we complete the investigation of the recently introduced energy-energy correlation (EEC) function in hadronic Higgs decays at next-to-leading order (NLO) in fixed-order perturbation theory in the limit of vanishing light quark masses. The full analytic NLO result for the previously unknown EEC in the $H \to q \bar{q} + X$ channel is given in terms of classical polylogarithms and cross-checked against a numerical calculation. In addition to that, we discuss further corrections to predictions of the Higgs EEC event shape variable, including quark mass corrections, effects of parton shower and hadronization. We also estimate the statistical error on the measurements of the Higgs EEC at future Higgs factories and compare with the current perturbative uncertainty.

==> anc/Hqqbar_EEC_NLO_supplemental.m <==
(* ::Package:: *)

(********************************************************************)
(*                                                                  *)
(*  Ancillary file to "Energy-energy correlation in hadronic        *)
(*  Higgs decays: analytic results and phenomenology at NLO         *)
(*  by Jun Gao, Vladyslav Shtabovenko and Tong-Zhi Yang             *)
(*  arXiv:2012.XXXXX.                                               *)
(*                                                                  *)
(*  This file contains the analytic formulas for the leading order  *)
(*  and next-to-leading order results for the Higgs                 *)
(*  Energy-Energy Correlation (EEC) in the H -> qqbar + X channel,  *)
(*  as well as their expansions in the collinear (z->0) and         *)
(*  back-to-back (z->1) limits.                                     *)
(*                                                                  *)
(*  Ah[z] gives the LO coefficient of the Hqqbar EEC,               *)
(*  normalized to the total decay rate of H -> qqbar at LO.         *)
(*  The NLO coefficient Bh[z] is decomposed into different          *)
(*  components as in Sec. 3 of the paper. We also give the results  *)
(*  for the identical quark interference contribution, denoted as   *)
(*  Bhqq. Zeta values are denoted as zeta[k].                       *) 
(*                                                                  *)
(********************************************************************)

Ah =   cf*(-1/4*(18*z - 15*z^2 + 18*Log[1 - z] - 24*z*Log[1 - z] +
       6*z^2*Log[1 - z] + 2*z^3*Log[1 - z])/((1 - z)*z^5));


Bhlc = (-1/288*(17422 - 15003*z - 369*z^2 - 304*z^3 + 576*z^4 -
       576*z^5)/((1 - z)*z^4) - ((4775 - 9637*z + 5189*z^2 -
       387*z^3 + 436*z^4 - 1280*z^5 + 2016*z^6 -
       1152*z^7)*g[1, 1])/(144*(1 - z)*z^5) + ((195 + 321*z -
       472*z^2 + 44*z^3 - 352*z^4 + 720*z^5 -
       576*z^6)*g[1, 2])/(72*(1 - z)*z^4) + ((263 - 195*z -
       32*z^2 + 50*z^3 + 33*z^4 - 21*z^5)*g[2, 1])/(24*(1 - z)*z^5) - 
       ((65 + 138*z - 94*z^2 + 32*z^3 + 64*z^4 - 96*z^5 +
       192*z^6)*g[2, 2])/(24*z^5) + ((3 + 35*z)*g[2, 3])/(96*z^(7/2)) -
       ((461 - 463*z + 168*z^2 - 26*z^3 + 48*z^4)*g[2, 4])/(24*(1 -
       z)*z^5) - 2*(1 - 2*z + 2*z^2)*g[3, 1] - ((19 - 27*z +
       10*z^2)*g[3, 2])/(6*(1 - z)*z^5) + g[3, 3]/(6*(1 - z)));

Bhnlc = (-1/144*(4082 - 4101*z + 471*z^2 - 137*z^3 + 288*z^4 -
       288*z^5)/((1 - z)*z^4) - ((4610 - 9529*z + 5813*z^2 - 859*z^3 +
       775*z^4 - 1604*z^5 + 2016*z^6 - 1152*z^7)*g[1, 1])/(144*(1 - z)*z^5) - 
       ((2496 - 4245*z + 1207*z^2 - 338*z^3 + 2056*z^4 - 2880*z^5 +
       2304*z^6)*g[1, 2])/(288*(1 - z)*z^4) + ((328 - 435*z + 53*z^2 +
       117*z^3 - 9*z^4 - 10*z^5)*g[2, 1])/(48*(1 - z)*z^5) + 
       ((208 - 213*z + 36*z^2 - 11*z^3 - 118*z^4 + 96*z^5 -
       192*z^6)*g[2, 2])/(24*z^5) + ((291 + 175*z +
       384*z^2)*g[2, 3])/(192*z^(7/2)) - ((268 - 428*z + 169*z^2 +
       26*z^3 - 24*z^4)*g[2, 4])/(12*(1 - z)*z^5) +  ((6 - 33*z +
       57*z^2 - 64*z^3 + 32*z^4)*g[3, 1])/(8*(1 - z)*z) - ((22 -
       39*z + 25*z^2 - 8*z^3 + 2*z^4 - 4*z^5)*g[3, 2])/(24*(1 - z)*z^5) -
       ((1 - 2*z)*g[3, 4])/(2*(1 - z)*z) - ((3 + 2*z^2 + 4*z^3)*g[3, 5])/(8*z^4));

BhNf = (-1/48*(10 - 277*z + 215*z^2 + 16*z^3)/((1 - z)*z^4) + ((381 -
       621*z + 321*z^2 - 53*z^3 - 24*z^4)*g[1, 1])/(72*(1 - z)*z^5) +
       ((204 - 273*z + 101*z^2)*g[1, 2])/(48*(1 - z)*z^4) - 
       ((9 - 12*z + 3*z^2 + z^3 + z^5)*g[2, 1])/(6*(1 - z)*z^5) -
       ((51 - 42*z + 16*z^2)*g[2, 2])/(12*z^5) - ((1 +
       5*z)*g[2, 3])/(32*z^(7/2)) + ((87 - 141*z + 70*z^2 -
       12*z^3)*g[2, 4])/(12*(1 - z)*z^5));
       
Bhqq = (-(-1726 + 991*z + 347*z^2 + 136*z^3 - 558*z^4 + 576*z^5)/
      (288*(-1 + z)*z^4) + ((373 - 938*z + 548*z^2 + 28*z^3 - 785*z^4 + 
        828*z^5 - 1152*z^6)*g[1, 1])/(144*z^5) + 
     ((-1398 + 1161*z - 589*z^2 - 111*z^3 + 1055*z^4 - 1404*z^5 + 1152*z^6)*
       g[1, 2])/(144*(-1 + z)*z^4) + ((-8 + 26*z - 47*z^2 + 24*z^3 + 23*z^4)*
       g[2, 1])/(48*z^5) - ((-19 + 126*z + 7*z^2 + 28*z^3 + 127*z^4 - 
        90*z^5 + 192*z^6)*g[2, 2])/(24*z^5) + 
     ((12 + 16*z + 35*z^2 + 48*z^3)*g[2, 3])/(24*z^(9/2)) + 
     ((11 - 99*z + 52*z^2 + 66*z^3 - 48*z^4)*g[2, 4])/(24*(-1 + z)*z^5) + 
     (2*(30 - 25*z + 7*z^2)*g[2, 5])/(3*Sqrt[1 - z]*z^(9/2)) + 
     ((-26 + 6/z + 31*z - 32*z^2)*g[3, 1])/8 + 
     ((1 - 2*z)*(g[3, 2]/6 + g[3, 4] + g[3, 5]/2))/(2*(-1 + z)*z) + 
     ((19 - 11*z + 2*z^2)*(-g[3, 2]/2 + g[3, 5] - g[3, 6]/2 + g[3, 7]))/
      (8*z^5) + ((-10 + 15*z - 7*z^2 + z^3)*(-3*g[3, 5] - 33*g[3, 8] + 
        g[3, 9]))/(12*(-1 + z)*z^5));
 
(*Replacement rules for the transcendental functions g[n,m]*)

gfunRules ={g[1, 1] -> Log[1 - z], g[1, 2] -> Log[z], 
     g[2, 1] -> Log[1 - z]^2 + 2*(PolyLog[2, z] + zeta[2]), 
     g[2, 2] -> PolyLog[2, 1 - z] - PolyLog[2, z], 
     g[2, 3] -> Log[(1 - Sqrt[z])/(1 + Sqrt[z])]*Log[z] - 
       2*PolyLog[2, -Sqrt[z]] + 2*PolyLog[2, Sqrt[z]], g[2, 4] -> zeta[2], 
     g[2, 5] -> (-I)*(-(Log[Sqrt[z/(1 - z)]]*Log[(1 + I*Sqrt[z/(1 - z)])/
            (1 - I*Sqrt[z/(1 - z)])]) - PolyLog[2, (-I)*Sqrt[z/(1 - z)]] + 
        PolyLog[2, I*Sqrt[z/(1 - z)]]), 
     g[3, 1] -> -((-Log[1 - z] + Log[z])*(Log[1 - z]^2 + 
          2*(PolyLog[2, z] + zeta[2]))) - 6*(PolyLog[3, -(z/(1 - z))] - 
         zeta[3]), g[3, 2] -> Log[1 - z]^3 + 6*Log[1 - z]*PolyLog[2, z] - 
       12*(PolyLog[3, z] + PolyLog[3, -(z/(1 - z))]), 
     g[3, 3] -> Log[1 - z]^3 - 12*PolyLog[3, z] + 
       6*Log[1 - z]*(PolyLog[2, z] - zeta[2]), 
     g[3, 4] -> PolyLog[3, -(z/(1 - z))] - 3*Log[z]*zeta[2] + 8*zeta[3], 
     g[3, 5] -> Log[(1 + Sqrt[z])/(1 - Sqrt[z])]^2*Log[(1 - z)/z] - 
       8*(PolyLog[3, -(Sqrt[z]/(1 - Sqrt[z]))] + PolyLog[3, 
          Sqrt[z]/(1 + Sqrt[z])]) + 2*PolyLog[3, -(z/(1 - z))] + 
       4*Log[1 - z]*zeta[2], g[3, 6] -> Log[1 - z]^3 - 15*Log[1 - z]*zeta[2], 
     g[3, 7] -> Log[1 - z]*(Log[1 - z]*Log[z] + PolyLog[2, z] - 
        (15*zeta[2])/2), g[3, 8] -> zeta[3], 
     g[3, 9] -> -(Pi^2*(Log[(1 - (I*Sqrt[z])/Sqrt[1 - z])/2] + 
          Log[(1 + (I*Sqrt[z])/Sqrt[1 - z])/2])) + 
       2*(Log[(1 - (I*Sqrt[z])/Sqrt[1 - z])/2]^3 + 
         Log[(1 + (I*Sqrt[z])/Sqrt[1 - z])/2]^3) - 
       3*(-Log[1 - (I*Sqrt[z])/Sqrt[1 - z]] + 
          Log[1 + (I*Sqrt[z])/Sqrt[1 - z]])^2*((-I)*Pi + 
         2*Log[(I*Sqrt[z])/Sqrt[1 - z]]) + 3*PolyLog[3, -(z/(1 - z))] - 
       12*(-PolyLog[3, (1 - (I*Sqrt[z])/Sqrt[1 - z])/2] - 
         PolyLog[3, (1 + (I*Sqrt[z])/Sqrt[1 - z])/2] + 
         PolyLog[3, ((-I)*Sqrt[z])/Sqrt[1 - z]] + PolyLog[3, 
          (I*Sqrt[z])/Sqrt[1 - z]] + PolyLog[3, (-2*Sqrt[z])/
           ((I - Sqrt[z]/Sqrt[1 - z])*Sqrt[1 - z])] + 
         PolyLog[3, (2*Sqrt[z])/((I + Sqrt[z]/Sqrt[1 - z])*Sqrt[1 - z])] - 
         zeta[3])};
 
(*Expansions of the color decomposition coefficients in the collinear limit*)

Ahlczto0 = (21/40 + 3/(8*z));

Bhlczto0 = ((472141 - 43290*Log[z] - 25200*zeta[2])/(43200*z) +
           (11167862 - 4142775*Log[z] + 2293200*zeta[2] + 2116800*Log[z]*zeta[2] -
           6350400*zeta[3])/529200);
 
Bhnlczto0 = ((20108803 - 13477380*Log[z] + 8878800*zeta[2] +
            7408800*Log[z]*zeta[2] - 22932000*zeta[3])/1411200 +
            (71677 - 9630*Log[z] - 22500*zeta[2] + 5400*zeta[3])/(10800*z));

BhNfzto0 = (-1217/(900*z) + (803*Log[z])/2520 + (53*Log[z])/(240*z) +
              (-90047 - 22050*zeta[2])/66150);

Bhqqzto0 = 3711491/432000 + (727*zeta[2])/120 + 
           Log[z]*(-59011/7200 + 5*zeta[2]) + (8011/3456 - (43*zeta[2])/24 + 
            zeta[3]/2)/z - (31*zeta[3])/2;
 
(*Expansions of the color decomposition coefficients in the back-to-back limit*)

Ahlczto1 = ((-27 - 16*Log[1 - z])/4 + (-3 - 2*Log[1 - z])/(4*(1 - z)));

Bhlczto1 = ((-873 + 40*Log[1 - z] + 588*Log[1 - z]^2 + 72*Log[1 - z]^3 +
           1224*zeta[2] + 288*Log[1 - z]*zeta[2] + 288*zeta[3])/(144*(1 - z)) + 
           (-27237 + 952*Log[1 - z] + 7152*Log[1 - z]^2 + 816*Log[1 - z]^3 +
           20550*zeta[2] + 6048*Log[1 - z]*zeta[2] + 6336*zeta[3])/288);
 
Bhnlczto1 = ((-20904 - 5816*Log[1 - z] + 3552*Log[1 - z]^2 + 312*Log[1 - z]^3 +
            19554*zeta[2] - 7776*Log[2]*zeta[2] + 5904*Log[1 - z]*zeta[2] - 1656*zeta[3])/576 + 
            (-315 - 70*Log[1 - z] + 132*Log[1 - z]^2 + 396*zeta[2] +
            72*Log[1 - z]*zeta[2] + 216*zeta[3])/(144*(1 - z)));

BhNfzto1 = ((27 + 2*Log[1 - z] - 12*Log[1 - z]^2 - 36*zeta[2])/(36*(1 - z)) +
           (2070 + 824*Log[1 - z] - 384*Log[1 - z]^2 + 270*zeta[2])/288);
              
Bhqqzto1 = (557/96 + (5*Log[1 - z]^2)/8 + (889*zeta[2])/24 - 
          15*Log[2]*zeta[2] + Log[1 - z]*(-137/8 + (51*zeta[2])/4) + 
          (-13/16 + (3*zeta[2])/4 - zeta[3]/2)/(1 - z) - 34*zeta[3]);

